TaskTorrent: a Lightweight Distributed Task-Based Runtime System in C++

We present TaskTorrent, a lightweight distributed task-based runtime in C++. TaskTorrent uses a parametrized task graph to express the task DAG, and one-sided active messages to trigger remote tasks asynchronously. As a result the task DAG is completely distributed and discovered in parallel. It is a C++14 library and only depends on MPI. We explain the API and the implementation. We perform a series of benchmarks against StarPU and ScaLAPACK. Micro benchmarks show it has a minimal overhead compared to other solutions. We then apply it to two large linear algebra problems. TaskTorrent scales very well to thousands of cores, exhibiting good weak and strong scalings.

==> gemm.cpp <==
gemm_Cikj.set_task([&](int3 ikj){
    int i = ikj[0]; 
    int k = ikj[1]; 
    int j = ikj[2];
    C_ij[i + j * num_blocks].noalias() += 
        A_ij[i + k * num_blocks] * 
        B_ij[k + j * num_blocks];
    if(k < num_blocks-1) {
        gemm_Cikj.fulfill_promise({i,k+1,j});
    }
}).set_indegree([&](int3 ikj) {
    return (ikj[1] == 0 ? 2 : 3);
}).set_mapping([&](int3 ikj) {
    return (ikj[0] / nprows + ikj[2] / npcols
        * (num_blocks / nprows)) % n_threads;
});

==> openmp.cpp <==
#pragma omp parallel for
for(i ...)
    compute_a(i)
#pragma omp parallel for
for(i ...)
    compute_b(i);


==> progress_example.cpp <==
/** Create communicator and active message **/
Communicator comm(MPI_COMM_WORLD);
int done = 0;
int expected = /** How many expected AM **/;
auto am = comm.make_active_msg(
    [&](/** Args **/) 
    {
        /** Perform user actions **/
        done++;
    });
/** Send AMs **/
for(...)
    am->send(/** Destination + args **/);
/** Progress until done **/
while( (!comm.is_done()) || (done != expected) ) 
{
    comm.progress();
}
